Interpretable machine learning for finding intermediate-mass black holes

Definitive evidence that globular clusters (GCs) host intermediate-mass black holes (IMBHs) is elusive. Machine learning (ML) models trained on GC simulations can in principle predict IMBH host candidates based on observable features. This approach has two limitations: first, an accurate ML model is expected to be a black box due to complexity; second, despite our efforts to realistically simulate GCs, the simulation physics or initial conditions may fail to fully reflect reality. Therefore our training data may be biased, leading to a failure in generalization on observational data. Both the first issue -- explainability/interpretability -- and the second -- out of distribution generalization and fairness -- are active areas of research in ML. Here we employ techniques from these fields to address them: we use the anchors method to explain an XGBoost classifier; we also independently train a natively interpretable model using Certifiably Optimal RulE ListS (CORELS). The resulting model has a clear physical meaning, but loses some performance with respect to XGBoost. We evaluate potential candidates in real data based not only on classifier predictions but also on their similarity to the training data, measured by the likelihood of a kernel density estimation model. This measures the realism of our simulated data and mitigates the risk that our models may produce biased predictions by working in extrapolation. We apply our classifiers to real GCs, obtaining a predicted classification, a measure of the confidence of the prediction, an out-of-distribution flag, a local rule explaining the prediction of XGBoost and a global rule from CORELS.

==> cleanup.sh <==
#!/bin/bash

# Create the 'other' subfolder if it doesn't already exist
mkdir -p other

# First, let's list all referenced files in the .tex files into a temporary file
for texfile in *.tex; do
    awk -F'[{}]' '/\\includegraphics/ {print $2}' "$texfile" >> temp_referenced_files.txt
done

# Now let's make the entries unique
sort -u temp_referenced_files.txt -o temp_referenced_files.txt

# Now we'll check each file in the directory
for file in *; do
    # Skip directories, the script itself, and the 'other' folder
    # Also skip .bib, .cls, and .tex files
    if [[ -d $file || $file == $(basename "$0") || $file == *.tex || $file == *.bib || $file == *.cls || $file == temp_referenced_files.txt ]]; then
        continue
    fi
    
    # Check if this file is referenced
    if ! grep -qF "$file" temp_referenced_files.txt; then
        # If not, move it to the 'other' subfolder
        echo "Moving $file to 'other/'"
        mv "$file" other/
    fi
done

# Clean up
rm temp_referenced_files.txt


